ParSeNet: A Parametric Surface Fitting Network for 3D Point Clouds

We propose a novel, end-to-end trainable, deep network called ParSeNet that decomposes a 3D point cloud into parametric surface patches, including B-spline patches as well as basic geometric primitives. ParSeNet is trained on a large-scale dataset of man-made 3D shapes and captures high-level semantic priors for shape decomposition. It handles a much richer class of primitives than prior work, and allows us to represent surfaces with higher fidelity. It also produces repeatable and robust parametrizations of a surface compared to purely geometric approaches. We present extensive experiments to validate our approach against analytical and learning-based alternatives. Our source code is publicly available at: https://hippogriff.github.io/parsenet.

==> compile.sh <==
rm -f *.aux
rm -f *.out
rm -f *.sav

pdflatex  main.tex
bibtex main
pdflatex main.tex
pdflatex main.tex

case "$OSTYPE" in
  darwin*)  open main.pdf ;;
  *)        evince main.pdf &;;
esac

rm -f *.aux
rm -f *.out
rm -f *.sav
rm -f *.ps
rm -f *.npg
#rm -f *.bbl
rm -f *.blg
rm -f *.brf
rm -f *.log
rm -f *.fdb_latexmk
rm -f *.fls
rm -f *.synctex.*
rm -f *.dvi


==> fc.sh <==
pdflatex main
case "$OSTYPE" in
  darwin*)  open main.pdf ;;
  *)        xdg-open main.pdf ;;
esac

